CSMA Local Area Networking under Dynamic Altruism

In this paper, we consider medium access control of local area networks (LANs) under limited-information conditions as befits a distributed system. Rather than assuming "by rule" conformance to a protocol designed to regulate packet-flow rates (e.g., CSMA windowing), we begin with a non-cooperative game framework and build a dynamic altruism term into the net utility. The effects of altruism are analyzed at Nash equilibrium for both the ALOHA and CSMA frameworks in the quasistationary (fictitious play) regime. We consider either power or throughput based costs of networking, and the cases of identical or heterogeneous (independent) users/players. In a numerical study we consider diverse players, and we see that the effects of altruism for similar players can be beneficial in the presence of significant congestion, but excessive altruism may lead to underuse of the channel when demand is low.

==> plot1-altruism.m <==
function [f2,f3,f4,f5] = myfun(q)
f2=q^2*(1-q) + q -0.5;
f3=q^2*(1-q)^3 + q -0.5;
f4=q^2*(1-q)^5 + q -0.5;
f5=q^2*(1-q)^7 + q -0.5;

fp = @myfun;
fplot(fp,[0 1]);

